Matching relations for decoupling in the Standard Model at two loops and beyond

I discuss the matching relations for the running renormalizable parameters when the heavy particles (top quark, Higgs scalar, Z and W vector bosons) are simultaneously decoupled from the Standard Model. The complete two-loop order matching for the electromagnetic coupling and all light fermion masses are obtained, augmenting existing results at 4-loop order in pure QCD and complete two-loop order for the strong coupling. I also review the further sequential decouplings of the lighter fermions (bottom quark, tau lepton, and charm quark) from the low-energy effective theory.

==> anc/theta2mb <==
(* This file contains the expression for the 2-loop contribution to the 
   bottom quark mass decoupling function,
 
   \theta^{(2)}_{m_b} = theta2mb

   as defined in equations (2.3) and (2.23) of the paper "Matching relations 
   for decoupling in the Standard Model at two loops and beyond"
   by Stephen P. Martin. It applies to matching the bottom quark running 
   MSbar mass when the top, Higgs, Z, and W are decoupled from the theory.

   All parameters below are in the full Standard Model theory, with no
   particles decoupled.

   The SU(3)_c, SU(2)_L, and U(1)_Y gauge couplings are denoted by
   g3, g, and gp respectively. The top-quark Yukawa coupling is denoted
   by yt. The VEV is v, defined to be the minimum of the Landau gauge
   effective potential at all orders in perturbation theory.

   t = (yt^2 v^2)/2
   h = 2 lambda v^2
   Z = ((g^2 + gp^2) v^2)/4
   W = (g^2 v^2)/4

   are the running MSbar squared masses of the top-quark, Higgs boson, 
   Z boson, and W boson, respectively.
   
   lnbar[x] = Log[x/Q^2], where Q is the MSbar renormalization scale for
   the decoupling.

   I2[x,y,z] is the 2-loop vacuum integral basis function as defined 
   in equations (1.10)-(1.14). It also implicitly depends on Q.

   Zeta2 = 1.6449340668482264364724151666460251892189499012068...

   This file can be read into Mathematica.
*)

theta2mb = theta2mbg34 + theta2mbg32 + theta2mbg30

theta2mbg34 = (4/3)*g3^4*(89/36 + (5*lnbar[t])/3 + lnbar[t]^2)

theta2mbg32 = (4/3)*g3^2*((-15*(3*g^2 + gp^2))/32 + (9*g^2*lnbar[W])/4 +
  ((gp^2*(2*W + Z))/(6*Z))*(lnbar[Z] - 17/12) +
  (9*(g^2 + gp^2)*lnbar[Z])/8) + 
  (g3^2*yt^2*((92*t^3)/3 - 19*t^2*W + 17*t*W^2 + (4*W^3)/3 +
  (8*t^2 - 8*t*W + 6*W^2)*I2[0, t, W] + (-23*t^3 + 35*t^2*W - 56*t*W^2 +
  16*W^3)*lnbar[t] + t*(7*t^2 - 17*t*W + 22*W^2)*lnbar[t]^2 -
  (2*t - 3*W)*(7*t - 3*W)*W*lnbar[W] + 
  W*(8*t^2 - 14*t*W)*lnbar[t]*lnbar[W]))/(t - W)^3

theta2mbg30 = ((191*h^2)/36 + (11*h*t)/2 + (11681*t^2)/864 - (7*h*W)/3 + 
      (49*t*W)/216 - (73687*W^2)/1944 - (90*t*W^4)/((h - 4*W)*(t - W)^2) - 
      (135*h*W^4)/(2*(t - W)*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) - 
      (90*h*W^5)/((t - W)^2*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) + 
      (-15*h*t^2*W + 15*t^3*W + 45*h*t*W^2 - 30*t^2*W^2 + 45*h*W^3 + 
        60*t*W^3)/(2*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) + 
      (20*W^5 - (20*W^6)/Z)/(t - W)^3 - (6400*t^2*W^4)/(27*Z^4) + 
      (800*W^6)/(3*Z^4) + (11840*t^2*W^3)/(27*Z^3) - (320*t*W^4)/(27*Z^3) - 
      (400*W^5)/(3*Z^3) + (8*h^2*W^2)/(9*Z^2) - (644*t^2*W^2)/(3*Z^2) + 
      (172*t*W^3)/(27*Z^2) - (53143*W^4)/(486*Z^2) + 
      (100*W^5)/((t - W)*Z^2) - (4*h^2*W)/(9*Z) + (466*t^2*W)/(27*Z) - 
      (4*h*W^2)/(3*Z) + (70*t*W^2)/Z + (50569*W^3)/(243*Z) + (2*h*Z)/3 - 
      (155*t*Z)/54 + (25301*W*Z)/648 - (40*W^2*Z)/(9*h) + (3781*Z^2)/1296 + 
      (20*W*Z^2)/(9*h) - (25*Z^3)/(9*h) + (160*W^7 - 2200*W^6*Z)/
       ((t - W)*(4*t - Z)*Z*(t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2)) + 
      (-8*h^2*W - 64*h*W^2 - (13666*W^3)/9 + (2074*W^4)/(9*Z) - 
        (41173*W^2*Z)/144 - (26035*W*Z^2)/1152 - (625*Z^3)/96)/(4*t - Z) + 
      (-80*W^2*Z + 40*W*Z^2 + 40*Z^3)/(h - 4*Z) + 
      ((615*t*W^3)/8 - (1375*W^4)/6 + (1525*t*W^4)/(6*Z) - (785*W^5)/(6*Z) - 
        (1775*t*W^2*Z)/64 - (3335*W^3*Z)/16 + (8075*t*W*Z^2)/512 + 
        (975*W^2*Z^2)/128 - (32205*W*Z^3)/2048)/(t^2 - 2*t*W + W^2 - 2*t*Z - 
        2*W*Z + Z^2) + (-24*h^2*W^2 - 116*h*W^3 - (43489*W^4)/18 + 
        (5794*W^5)/(9*Z) + 2*h^2*W*Z + 16*h*W^2*Z - (1539*W^3*Z)/8 - 
        (3089*W^2*Z^2)/72 + (110*W*Z^3)/9)/((t - W)*(4*t - Z)) + 
      (-16*h^2*W^3 - 52*h*W^4 - (5075*W^5)/6 + (1160*W^6)/(3*Z) + 
        4*h^2*W^2*Z + 13*h*W^3*Z - (771*W^4*Z)/8 - 2*W^3*Z^2 + 
        (80*W^2*Z^3)/3)/((t - W)^2*(4*t - Z)) + 
      ((-4395*W^5)/2 + (160*W^6)/Z - (7735*W^4*Z)/16 - (32375*W^3*Z^2)/384 - 
        (4285*W^2*Z^3)/384 - (285*W*Z^4)/2048)/
       ((4*t - Z)*(t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2)) + 
      ((11*h^2)/18 + 12*t^2 + (1012*W^2)/27 + (16*h^2*W^2)/(9*Z^2) + 
        (3971*W^4)/(81*Z^2) - (8*h^2*W)/(9*Z) - (7082*W^3)/(81*Z) - 
        (1898*W*Z)/81 - (16*W^2*Z)/(9*h) + (2245*Z^2)/162 + (8*W*Z^2)/(9*h) - 
        (10*Z^3)/(9*h))*Zeta2 + (3*h + 3*W)*I2[0, h, W] + 
      ((7*h)/9 - (14*W)/9 - (16*W^2)/(9*h) + (8*h^2*W^2)/(9*Z^3) - 
        (4*h^2*W)/(9*Z^2) + (4*h*W^2)/(9*Z^2) - (4*h^2)/(9*Z) - 
        (2*h*W)/(9*Z) + (28*W^2)/(9*Z) - (5*Z)/9 + (8*W*Z)/(9*h) - 
        (10*Z^2)/(9*h))*I2[0, h, Z] + ((77*t)/18 - (2*t^2)/h - (137*W)/6 - 
        (2*t*W)/h + (4*W^2)/h + ((-133*W^2)/6 + (52*W^4)/(3*Z^2) + 
          (28*W^3)/(3*Z))/(t - W) + ((-44*W^3)/3 + (44*W^4)/(3*Z))/
         (t - W)^2 + (4*W^4 - (4*W^5)/Z)/(t - W)^3 - (22*t^2*W^2)/(9*Z^3) - 
        (22*t*W^3)/(9*Z^3) + (44*W^4)/(9*Z^3) + (2*t^2*W)/(9*Z^2) - 
        (2*t*W^2)/Z^2 - (40*W^3)/(9*Z^2) + (13*t^2)/(18*Z) + (7*t*W)/(6*Z) + 
        (215*W^2)/(9*Z))*I2[0, t, W] + (3*(W + Z)^3*I2[0, W, Z])/Z^2 + 
      ((13*h)/4 - t/2 + 4*W - (h*(h - 4*W)*W^2)/(2*(t - W)^3) + 
        (-h^2/2 + 5*h*W + (17*W^2)/2)/(t - W) + 
        (W*(-4*h^2 + 15*h*W + 18*W^2))/(4*(t - W)^2))*I2[h, t, t] + 
      ((-19*h)/4 + (5*t)/4 - (25*W)/4 - (3*h*W^3)/(t - W)^3 + 
        (2*(t - W)*(t + 2*W))/h + ((3*h^2)/2 - 9*h*W - (33*W^2)/4)/(t - W) - 
        (3*h*W^3)/(2*(t - W)*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) - 
        (6*h*W^4)/((t - W)^2*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) + 
        ((3*h^2*W)/2 - (33*h*W^2)/4 - (3*W^3)/2)/(t - W)^2 + 
        ((-3*h^2*W)/2 + (3*h*t*W)/2 + (15*h*W^2)/2 + 3*t*W^2 - (3*W^3)/2)/
         (h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2))*I2[h, t, W] + 
      ((-6*t*W^3)/((h - 4*W)*(t - W)^2) + (h*W^2*(h + 2*W))/(2*(t - W)^3) + 
        (-h^2 + (7*h*W)/2 - 4*W^2)/(t - W) - (W*(h^2 - 7*h*W + 12*W^2))/
         (2*(t - W)^2))*I2[h, W, W] + ((-13*h)/18 + (16*W)/9 - 
        (8*h^2*W^2)/(9*Z^3) + (4*h^2*W)/(9*Z^2) + (4*h*W^2)/(9*Z^2) + 
        (4*h^2)/(9*Z) - (2*h*W)/(9*Z) - (32*W^2)/(9*Z) + (7*Z)/9 - 
        (8*(2*W^2 - W*Z - Z^2))/(3*(h - 4*Z)))*I2[h, Z, Z] + 
      ((26*t)/27 + (59*W)/54 - (1280*t*W^4)/(27*Z^4) + 
        (2368*t*W^3)/(27*Z^3) - (448*W^4)/(27*Z^3) - (404*t*W^2)/(9*Z^2) + 
        (560*W^3)/(27*Z^2) + (98*t*W)/(27*Z) - (29*W^2)/(9*Z) - (841*Z)/216 + 
        ((119*W^2)/9 - (448*W^4)/(9*Z^2) + (896*W^3)/(9*Z) - (169*W*Z)/6 + 
          (241*Z^2)/24)/(4*t - Z) + ((44*W^4)/3 + (32*W^5)/(3*Z) - 
          (22*W^3*Z)/3 - (3*W^2*Z^2)/2)/(t - W)^3 + 
        ((604*W^3)/9 - (128*W^5)/(3*Z^2) + (560*W^4)/(3*Z) - (563*W^2*Z)/6 + 
          (83*W*Z^2)/3 - (53*Z^3)/18)/((t - W)*(4*t - Z)) + 
        ((448*W^4)/9 + (800*W^5)/(9*Z) - (157*W^3*Z)/2 + (841*W^2*Z^2)/36 - 
          (16*W*Z^3)/9)/((t - W)^2*(4*t - Z)))*I2[t, t, Z] + 
      ((11*t)/4 + (655*W)/36 + (22*(t - W)*W^2*(t + 2*W))/(9*Z^3) - 
        (2*t^2*W)/(9*Z^2) + (40*t*W^2)/(9*Z^2) + (128*W^3)/(9*Z^2) - 
        (8*W^4)/(3*(t - W)*Z^2) - (13*t^2)/(18*Z) - (25*t*W)/(18*Z) - 
        (181*W^2)/(9*Z) + (7*Z)/12 + ((35*W^2)/36 - (45*W^3)/(2*Z) + 
          (50*W*Z)/9 - (47*Z^2)/18)/(t - W) - 
        (72*W^5)/((t - W)^2*(t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2)) + 
        (-164*W^4 + (8*W^5)/Z)/((t - W)*(t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + 
           Z^2)) + ((233*W^3)/6 + (4*W^4)/(9*Z) + (181*W^2*Z)/12 - 
          (119*W*Z^2)/18)/(t - W)^2 + ((-11*t*W^2)/3 - (135*W^3)/2 + 
          (89*t*W^3)/(2*Z) - (35*W^4)/(6*Z) + (19*t*W*Z)/6 - (15*W^2*Z)/2 - 
          (19*W*Z^2)/6)/(t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2) + 
        ((164*W^4)/3 + (16*W^5)/(3*Z) + (29*W^3*Z)/3 - (11*W^2*Z^2)/3)/
         (t - W)^3)*I2[t, W, Z] + ((-32*W)/3 + (160*W^5)/(3*Z^4) - 
        (32*W^4)/(3*Z^3) - (568*W^3)/(9*Z^2) + (32*W^2)/Z - (8*Z)/9 + 
        ((-82*W^2)/3 + (16*W^4)/Z^2 - (38*W^3)/Z + (W*Z)/6 - Z^2/3)/(t - W) + 
        (-84*W^3 - (142*W^4)/(3*Z) - (11*W^2*Z)/2 + (29*W*Z^2)/6)/(t - W)^2 + 
        ((-208*W^4)/3 - (16*W^5)/Z - (7*W^3*Z)/3 + (31*W^2*Z^2)/6)/(t - W)^3)*
       I2[W, W, Z] + ((-73*h^2)/18 - (15*h*t)/4 - 2*t^2 + (97*h*W)/36 + t*W - 
        3*(h + t - 3*W)*W + (67*W^2)/9 + (48*t*W^4)/((h - 4*W)*(t - W)^2) + 
        (36*h*W^4)/((t - W)*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) + 
        (48*h*W^5)/((t - W)^2*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) + 
        ((3*h^2*W)/2 + (33*h*W^2)/4 + 15*W^3)/(t - W) + 
        (3*h^3*W - 3*h^2*t*W - 15*h^2*W^2 - 6*h*t*W^2 + 9*h*W^3 - 3*t*W^3 - 
          9*W^4)/(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2) + 
        (3*h^2*W^2 + 6*h*W^3 + 24*W^4)/(t - W)^2 - (8*h^2*W^2)/(9*Z^2) + 
        (4*h^2*W)/(9*Z) - (8*h*W^2)/(9*Z) + (4*h*Z)/9 - (56*W*Z)/9 - 
        (38*Z^2)/9 + ((128*W^2*Z)/3 - (64*W*Z^2)/3 - (64*Z^3)/3)/(h - 4*Z))*
       lnbar[h] + ((11*h^2)/36 + (8*h^2*W^2)/(9*Z^2) - (4*h^2*W)/(9*Z))*
       lnbar[h]^2 + (-h^2/2 - (5*h*t)/4 - (391*t^2)/216 - 4*h*W - 
        (1153*t*W)/54 + (56591*W^2)/648 + (15*h*W^4)/
         ((t - W)*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) + 
        (12*h*W^5)/((t - W)^2*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) + 
        (3*h^3*W - 3*h^2*t*W - 33*h*t*W^2 - 6*h*W^3 - 9*t*W^3 + 6*W^4)/
         (h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2) + (5120*t^2*W^4)/
         (27*Z^4) - (9472*t^2*W^3)/(27*Z^3) + (4352*t*W^4)/(27*Z^3) + 
        (2*(6975*t^3*W^2 - 18429*t^2*W^3 + 12602*t*W^4 - 608*W^5))/
         (81*(t - W)*Z^2) - (374*t^2*W)/(27*Z) + (886*t*W^2)/(9*Z) - 
        (13790*W^3)/(81*Z) - (127*t*Z)/216 - (25*W*Z)/18 - (37*Z^2)/24 + 
        (-64*W^7 + 304*W^6*Z)/((t - W)*(4*t - Z)*Z*(t^2 - 2*t*W + W^2 - 
           2*t*Z - 2*W*Z + Z^2)) + (h^2*W^3 + h*W^4 - (245*W^5)/12 - 
          (136*W^6)/(3*Z) - (31*W^4*Z)/3 + (20*W^3*Z^2)/3)/(t - W)^3 + 
        (5*h*W^2 + (5372*W^3)/9 - (2932*W^4)/(3*Z) + (170*W^2*Z)/3 - 
          (1523*W*Z^2)/192 + (125*Z^3)/72)/(4*t - Z) + 
        (6*h^2*W^2 + 18*h*W^3 + (19717*W^4)/18 - (15788*W^5)/(9*Z) - 
          (5*h*W^2*Z)/4 - (2011*W^3*Z)/18 + (103*W^2*Z^2)/8 + (2*W*Z^3)/9)/
         ((t - W)*(4*t - Z)) + ((-101*t*W^3)/6 - (143*W^4)/6 - 
          (253*t*W^4)/(3*Z) + (27*W^5)/Z + (147*t*W^2*Z)/8 + (697*W^3*Z)/8 - 
          (1615*t*W*Z^2)/256 - (8623*W^2*Z^2)/384 + (6441*W*Z^3)/1024)/
         (t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2) + 
        (6*h^2*W^3 + 13*h*W^4 + (7783*W^5)/18 - (6928*W^6)/(9*Z) - 
          (3*h^2*W^2*Z)/2 - (13*h*W^3*Z)/4 - (603*W^4*Z)/8 + 
          (2591*W^3*Z^2)/72 - (175*W^2*Z^3)/18)/((t - W)^2*(4*t - Z)) + 
        (288*W^5 - (64*W^6)/Z + 75*W^4*Z + (2347*W^3*Z^2)/192 + 
          (1093*W^2*Z^3)/384 + (57*W*Z^4)/1024)/((4*t - Z)*
          (t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2)))*lnbar[t] + 
      (h^2/2 + (3*h*t)/4 + 2*t^2 + h*W + 4*t*W - (h^2*W^3)/(t - W)^3 - 
        (12*h*W^4)/((t - W)*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) - 
        (12*h*W^5)/((t - W)^2*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) + 
        ((-11*h*W^2)/4 - (3*W^3)/2)/(t - W) + ((-3*h^2*W^2)/2 - (9*h*W^3)/4 - 
          3*W^4)/(t - W)^2 + ((-3*h^3*W)/2 + (3*h^2*t*W)/2 + (9*h^2*W^2)/2 + 
          9*h*t*W^2 - (9*h*W^3)/2 + (3*t*W^3)/2 + (3*W^4)/2)/
         (h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2))*lnbar[h]*lnbar[t] + 
      ((h*t)/2 - (359*t^2)/216 + (3*h*W)/2 - (97*t*W)/18 - (719*W^2)/54 + 
        (27*W^6)/(8*(t - W)^4) - (1280*t^2*W^4)/(27*Z^4) + 
        (2368*t^2*W^3)/(27*Z^3) + (64*t*W^4)/(9*Z^3) - 
        (404*t^2*W^2)/(9*Z^2) - (208*t*W^3)/(9*Z^2) - (112*W^4)/(27*Z^2) + 
        (98*t^2*W)/(27*Z) + (173*t*W^2)/(9*Z) + (392*W^3)/(27*Z) - 
        (29*t*Z)/24 - (155*W*Z)/24 + (125*Z^2)/288 + 
        ((h*W^4)/2 + (145*W^5)/12 + (32*W^6)/(3*Z) + (3*W^4*Z)/2)/(t - W)^3 + 
        (20*h*W^3 - (2951*W^4)/18 - (128*W^6)/(3*Z^2) + (3056*W^5)/(9*Z) - 
          3*h*W^2*Z - (35*W^3*Z)/18 + 5*W^2*Z^2)/((t - W)*(4*t - Z)) + 
        (8*h*W^4 - (209*W^5)/6 + (1184*W^6)/(9*Z) - 2*h*W^3*Z + (7*W^4*Z)/8 - 
          (11*W^3*Z^2)/9)/((t - W)^2*(4*t - Z)) + 
        (12*h*W^2 - (1042*W^3)/9 - (128*W^5)/(3*Z^2) + (1792*W^4)/(9*Z) - 
          (355*W^2*Z)/12 - (125*W*Z^2)/72 + (125*Z^3)/288)/(4*t - Z))*
       lnbar[t]^2 + ((7*h*W)/4 - (149*t*W)/18 - (869*W^2)/72 + 
        (24*t*W^4)/((h - 4*W)*(t - W)^2) + (3*h*W^4)/
         ((t - W)*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) + 
        (12*h*W^5)/((t - W)^2*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) + 
        (3*h^2*W^2 - 3*h*t*W^2 - 15*h*W^3 - 6*t*W^3 + 3*W^4)/
         (h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2) - (640*W^6)/(3*Z^4) - 
        (64*W^5)/Z^3 - (2*W^3*(11*t^2 - 1498*t*W + 1907*W^2))/
         (9*(t - W)*Z^2) + (2*t*W^2)/(9*Z) - (1027*W^3)/(9*Z) - (65*W*Z)/36 + 
        ((h^2*W)/2 + (3*h*W^2)/2 + (91*W^3)/4 + (656*W^4)/(9*Z) - 
          (37*W^2*Z)/24 + (59*W*Z^2)/18)/(t - W) + 
        (-(h^2*W^2)/2 - (5*h*W^3)/4 - (2375*W^4)/72 + (664*W^5)/(9*Z) + 
          (3271*W^3*Z)/72 - (169*W^2*Z^2)/18)/(t - W)^2 + 
        (-(h^2*W^3) - h*W^4 + (53*W^5)/12 + (184*W^6)/(3*Z) + (31*W^4*Z)/3 - 
          (20*W^3*Z^2)/3)/(t - W)^3 + (-48*W^6 - 548*W^5*Z + 141*W^4*Z^2 + 
          42*W^3*Z^3 - 19*W^2*Z^4)/(3*(t - W)*Z*(t^2 - 2*t*W + W^2 - 2*t*Z - 
           2*W*Z + Z^2)) + (-496*W^6 - 196*W^5*Z + 387*W^4*Z^2 - 
          146*W^3*Z^3 + 19*W^2*Z^4)/(3*(t - W)^2*(t^2 - 2*t*W + W^2 - 2*t*Z - 
           2*W*Z + Z^2)))*lnbar[W] + (-(h*W)/4 - 2*t*W - 4*W^2 + 
        (h^2*W^3)/(t - W)^3 - (24*t*W^4)/((h - 4*W)*(t - W)^2) - 
        (6*h*W^4)/((t - W)*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) - 
        (12*h*W^5)/((t - W)^2*(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + W^2)) + 
        (-(h^2*W)/2 - h*W^2 - 6*W^3)/(t - W) + 
        ((h^2*W^2)/2 - (3*h*W^3)/4 - 9*W^4)/(t - W)^2 + 
        (3*h^2*W^2 - 6*h*t*W^2 + 3*W^4)/(h^2 - 2*h*t + t^2 - 2*h*W - 2*t*W + 
          W^2))*lnbar[h]*lnbar[W] + ((-3*h*W)/2 + (86*t*W)/9 + (559*W^2)/36 - 
        (27*W^6)/(4*(t - W)^4) + (9*h*W^4)/(2*(t - W)*(h^2 - 2*h*t + t^2 - 
           2*h*W - 2*t*W + W^2)) + (6*h*W^5)/((t - W)^2*(h^2 - 2*h*t + t^2 - 
           2*h*W - 2*t*W + W^2)) + ((-9*h^2*W^2)/2 + (15*h*t*W^2)/2 + 
          (15*h*W^3)/2 + 3*t*W^3 - (9*W^4)/2)/(h^2 - 2*h*t + t^2 - 2*h*W - 
          2*t*W + W^2) + (44*t*W^3)/(9*Z^2) + (44*W^4)/(3*Z^2) + 
        (44*W^5)/(3*(t - W)*Z^2) - (4*t*W^2)/(9*Z) + (94*W^3)/(9*Z) + 
        (47*W*Z)/18 + (-3*h*W^2 + (313*W^3)/18 + (1399*W^4)/(18*Z) + 
          (83*W^2*Z)/9)/(t - W) + ((-3*h*W^3)/2 + (13*W^4)/9 + 
          (466*W^5)/(9*Z) + (185*W^3*Z)/18)/(t - W)^2 + 
        ((-9*W^5)/2 + (4*W^6)/(3*Z) + (11*W^4*Z)/3)/(t - W)^3 + 
        (72*W^6)/((t - W)^2*(t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2)) + 
        (196*W^5 + (8*W^6)/Z)/((t - W)*(t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + 
           Z^2)) + (-17*t*W^3 + (195*W^4)/2 - (109*t*W^4)/(6*Z) + 
          (149*W^5)/(6*Z) - (5*t*W^2*Z)/6 + (5*W^3*Z)/2 + (43*W^2*Z^2)/6)/
         (t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2))*lnbar[t]*lnbar[W] + 
      ((-527*W^2)/18 + (6*W^4)/((h - 4*W)*(t - W)) + 
        (6*W^5)/((h - 4*W)*(t - W)^2) + (27*W^6)/(8*(t - W)^4) + 
        (160*W^6)/(3*Z^4) - (112*W^5)/(3*Z^3) - (1013*W^4)/(18*Z^2) + 
        (599*W^3)/(9*Z) + (h*W^2 + (59*W^3)/3 + (16*W^5)/Z^2 - (46*W^4)/Z + 
          (W^2*Z)/3)/(t - W) + ((h*W^3)/2 + (397*W^4)/24 - (142*W^5)/(3*Z) - 
          (29*W^3*Z)/6)/(t - W)^2 + (-(h*W^4)/2 - (43*W^5)/12 - (16*W^6)/Z - 
          (31*W^4*Z)/6)/(t - W)^3)*lnbar[W]^2 + 
      ((-4*h^2)/9 + (13*t^2)/18 + (4*h*W)/9 + (19*t*W)/3 - (3500*W^2)/27 + 
        (8*h^2*W^2)/(9*Z^2) - (22*t^2*W^2)/(9*Z^2) - (22*t*W^3)/(9*Z^2) - 
        (3244*W^4)/(27*Z^2) - (4*h^2*W)/(9*Z) + (2*t^2*W)/(9*Z) - 
        (8*h*W^2)/(9*Z) - (22*t*W^2)/(3*Z) + (5371*W^3)/(27*Z) + (4*h*Z)/9 - 
        (50*t*Z)/9 + (629*W*Z)/108 + (32*W^2*Z)/(9*h) - (301*Z^2)/18 - 
        (16*W*Z^2)/(9*h) + (20*Z^3)/(9*h) + (1152*W^6)/((t - W)*(4*t - Z)*
          (t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2)) + 
        ((64*W^2*Z)/3 - (32*W*Z^2)/3 - (32*Z^3)/3)/(h - 4*Z) + 
        ((706*W^3)/9 + (2768*W^4)/(9*Z) + (8167*W^2*Z)/48 + 
          (13063*W*Z^2)/576 + (125*Z^3)/36)/(4*t - Z) + 
        (48*W^4 + (880*W^5)/(3*Z) + (937*W^3*Z)/3 + (209*W^2*Z^2)/4 - 
          (55*W*Z^3)/6)/((t - W)*(4*t - Z)) + ((-115*t*W^3)/2 + (491*W^4)/3 - 
          (76*t*W^4)/Z + (76*W^5)/Z + (643*t*W^2*Z)/64 + (7147*W^3*Z)/96 - 
          (1615*t*W*Z^2)/256 + (7835*W^2*Z^2)/768 + (6441*W*Z^3)/1024)/
         (t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2) + 
        (160*W^4*Z + 22*W^3*Z^2 - 20*W^2*Z^3)/((t - W)^2*(4*t - Z)) + 
        (1170*W^5 + (12617*W^4*Z)/48 + (8417*W^3*Z^2)/192 + 
          (4499*W^2*Z^3)/768 + (57*W*Z^4)/1024)/((4*t - Z)*
          (t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2)))*lnbar[Z] + 
      ((4*h^2)/9 + (2*h*W)/9 - (64*W^2)/9 - (8*h^2*W^2)/(9*Z^2) + 
        (4*h^2*W)/(9*Z) - (4*h*W^2)/(9*Z) + (2*h*Z)/9 + (32*W*Z)/9 + 
        (14*Z^2)/9 + (32*Z*(-W + Z)*(2*W + Z))/(3*(h - 4*Z)))*lnbar[h]*
       lnbar[Z] + ((-13*t^2)/18 + (14*t*W)/27 - (5*W^2)/3 - 
        (1280*t*W^4)/(27*Z^3) + (22*t^2*W^2)/(9*Z^2) + 
        (2500*t*W^3)/(27*Z^2) - (64*W^4)/(9*Z^2) - (2*t^2*W)/(9*Z) - 
        (116*t*W^2)/(3*Z) + (68*W^3)/(3*Z) + (293*t*Z)/108 + (89*W*Z)/18 + 
        (37*Z^2)/24 - (288*W^6)/((t - W)*(4*t - Z)*(t^2 - 2*t*W + W^2 - 
           2*t*Z - 2*W*Z + Z^2)) + ((40*W^5)/3 + (16*W^4*Z)/3 - 
          (20*W^3*Z^2)/3)/(t - W)^3 + ((1879*W^3)/18 - (656*W^4)/(9*Z) - 
          (9859*W^2*Z)/288 + (1009*W*Z^2)/128 - (125*Z^3)/72)/(4*t - Z) + 
        ((523*t*W^3)/24 - (289*W^4)/12 + (88*t*W^4)/(3*Z) - (76*W^5)/(3*Z) - 
          (1109*t*W^2*Z)/128 - (7507*W^3*Z)/192 + (1615*t*W*Z^2)/512 + 
          (2357*W^2*Z^2)/512 - (6441*W*Z^3)/2048)/(t^2 - 2*t*W + W^2 - 
          2*t*Z - 2*W*Z + Z^2) + ((770*W^4)/3 - (640*W^5)/(9*Z) - 
          (1165*W^3*Z)/18 - (679*W^2*Z^2)/36 - (2*W*Z^3)/9)/
         ((t - W)*(4*t - Z)) + ((1360*W^5)/9 - (16*W^6)/(3*Z) - 45*W^4*Z - 
          (121*W^3*Z^2)/4 + (175*W^2*Z^3)/18)/((t - W)^2*(4*t - Z)) + 
        ((-579*W^5)/2 - (6935*W^4*Z)/96 - (4289*W^3*Z^2)/384 - 
          (3257*W^2*Z^3)/1536 - (57*W*Z^4)/2048)/((4*t - Z)*
          (t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2)))*lnbar[t]*lnbar[Z] + 
      ((13*t*W)/18 + (47*W^2)/9 + (160*W^5)/(3*Z^3) - (22*t*W^3)/(9*Z^2) - 
        (476*W^4)/(9*Z^2) + (2*t*W^2)/(9*Z) + (71*W^3)/(9*Z) - (29*W*Z)/36 - 
        (360*W^5)/((t - W)*(t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2)) - 
        (144*W^6)/((t - W)^2*(t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2)) + 
        ((-157*W^3)/3 - (656*W^4)/(9*Z) - (27*W^2*Z)/2 - (59*W*Z^2)/18)/
         (t - W) + ((40*t*W^3)/3 - 165*W^4 + (188*t*W^4)/(3*Z) - 
          (92*W^5)/(3*Z) + 4*t*W^2*Z - 10*W^3*Z - (31*W^2*Z^2)/3)/
         (t^2 - 2*t*W + W^2 - 2*t*Z - 2*W*Z + Z^2) + 
        ((-478*W^4)/9 - (104*W^5)/(3*Z) - (829*W^3*Z)/36 + (55*W^2*Z^2)/18)/
         (t - W)^2 + ((-40*W^5)/3 - (16*W^4*Z)/3 + (20*W^3*Z^2)/3)/(t - W)^3)*
       lnbar[W]*lnbar[Z] + ((-4*h*W)/9 + (161*W^2)/6 + (664*W^4)/(27*Z^2) + 
        (8*h*W^2)/(9*Z) - (1304*W^3)/(27*Z) - (4*h*Z)/9 - (319*W*Z)/27 - 
        (8*W^2*Z)/(9*h) + (415*Z^2)/54 + (4*W*Z^2)/(9*h) - (5*Z^3)/(9*h) - 
        (8*Z*(-W + Z)*(2*W + Z))/(3*(h - 4*Z)))*lnbar[Z]^2)/v^4


==> anc/theta2mf <==
(* This file contains the expression for the 2-loop contribution to the 
   fermion mass decoupling function,
 
   \theta^{(2)}_{m_f} = theta2mf

   as defined in equations (2.3) and (2.26) of the paper "Matching relations
   for decoupling in the Standard Model at two loops and beyond"
   by Stephen P. Martin. It applies to matching the f = charm, strange, up, 
   down, tau, mu, and electron running MSbar masses when the top, Higgs, 
   Z, and W are decoupled from the theory.

   All parameters below are in the full Standard Model theory, with no
   particles decoupled.

   The SU(3)_c, SU(2)_L, and U(1)_Y gauge couplings are denoted by
   g3, g, and gp respectively. The top-quark Yukawa coupling is denoted
   by yt. The VEV is v, defined to be the minimum of the Landau gauge
   effective potential at all orders in perturbation theory.

   t = (yt^2 v^2)/2
   h = 2 \lambda v^2
   Z = ((g^2 + gp^2) v^2)/4
   W = (g^2 v^2)/4

   are the running MSbar squared masses of the top-quark, Higgs boson, 
   Z boson, and W boson, respectively.
   
   Qf, I3f, Cf, are the electric charge, third component of weak isospin for
   the left-handed fermion, and QCD Casimir, respectively, for the fermion
   whose mass is being matched, as noted in equation (2.19).

   lnbar[x] = Log[x/Q^2], where Q is the MSbar renormalization scale for
   the decoupling.
   
   I2[x,y,z] is the 2-loop vacuum integral basis function as defined 
   in equations (1.10)-(1.14). It also implicitly depends on Q.

   Zeta2 = 1.6449340668482264364724151666460251892189499012068...

   This file can be read into Mathematica.
*)

theta2mf = theta2mfg34 + theta2mfg32 + theta2mfg30

theta2mfg34 = Cf*g3^4*(89/36 + (5*lnbar[t])/3 + lnbar[t]^2)

theta2mfg32 = Cf*g3^2*((-15*(3*g^2 + gp^2))/32 + (9*g^2*lnbar[W])/4 +
      3*gp^2*Qf*(I3f + Qf*(W/Z - 1))*(lnbar[Z] - 17/12) +
      (9*(g^2 + gp^2)*lnbar[Z])/8)

theta2mfg30 = ((15*h^2)/4 + (1751*W^2)/24 - (10*W^3)/h + 
      I3f*Qf^3*(-500 + (432*W)/Z)*(W - Z)^2 + Qf^4*((182*W)/Z^2 - 250/Z)*
       (W - Z)^3 + (15*W^4)/(2*Z^2) + (39*W^3)/(2*Z) + (1049*W*Z)/24 - 
      (745*Z^2)/96 - (5*Z^3)/h - (15*Z^3)/(2*W) + 
      (W - Z)*(Qf^2*(W - Z) + I3f*Qf*Z)*((-15*(8*W - 5*Z)^2)/
         (4*(4*t - Z)*Z) - (720*Z)/(h - 4*Z)) + I3f*Qf*(W - Z)*
       (-12*h + (347*t)/3 - (524*W)/3 - (1280*t^2*W^2)/Z^3 + (1440*W^4)/Z^3 + 
        (3200*t^2*W)/(3*Z^2) + (64*t*W^2)/Z^2 - (12*W^3)/Z^2 + (8*h^2)/Z - 
        (140*t^2)/(3*Z) - (560*t*W)/(3*Z) + (2200*W^2)/(3*Z) - (813*Z)/4 - 
        (40*Z^2)/h - (60*Z^2)/W) + Qf^2*(W - Z)*(12*h - (347*t)/3 + 
        (6061*W)/12 - (6400*t^2*W^3)/(3*Z^4) + (2400*W^5)/Z^4 + 
        (11200*t^2*W^2)/(3*Z^3) - (320*t*W^3)/(3*Z^3) - (1070*W^4)/Z^3 + 
        (8*h^2*W)/Z^2 - (4940*t^2*W)/(3*Z^2) + (80*t*W^2)/(3*Z^2) - 
        (10094*W^3)/(27*Z^2) - (8*h^2)/Z + (140*t^2)/(3*Z) - (12*h*W)/Z + 
        (587*t*W)/(3*Z) - (42970*W^2)/(27*Z) + (491*Z)/4 - (40*W*Z)/h + 
        (40*Z^2)/h + (30*Z^2)/W) + ((3*h^2)/2 - 18*W^2 - (4*W^3)/h + 
        (3*W^4)/Z^2 - (112*Qf^4*(W - Z)^4)/Z^2 + (3*W^3)/Z - 
        (224*I3f*Qf^3*(W - Z)^3)/Z + 6*W*Z + (9*Z^2)/2 - (2*Z^3)/h - 
        (3*Z^3)/W + Qf^2*(W - Z)^2*(-884/3 - (44*W^3)/Z^3 + (16*h^2)/Z^2 + 
          (1424*W^2)/(3*Z^2) - (16*Z)/h - (12*Z)/W) + 
        I3f*Qf*(W - Z)*((704*W)/3 + (40*W^3)/Z^2 + (16*h^2)/Z - (48*W^2)/Z - 
          (728*Z)/3 - (16*Z^2)/h - (24*Z^2)/W))*Zeta2 + 
      (2*h + 2*W - (4*W^2)/h)*I2[0, h, W] + 
      (h + Z - (2*Z^2)/h + (-16/h + (8*h^2)/Z^3 + (4*h)/Z^2 + 28/Z)*(W - Z)*
         (Qf^2*(W - Z) + I3f*Qf*Z))*I2[0, h, Z] + 
      (9*W + Qf^2*(-12/W - (44*W^2)/Z^3 + (4*W)/Z^2 + 4/Z)*(W - Z)^2 + 
        I3f*Qf*(24/W + (40*W)/Z^2 + 32/Z)*(W - Z)^2 + (3*W^3)/Z^2 + 
        (6*W^2)/Z + 3*Z - (3*Z^2)/W)*I2[0, W, Z] + (-h - 2*W)*I2[h, W, W] + 
      (-h/2 - Z + (W - Z)*(Qf^2*(W - Z) + I3f*Qf*Z)*((-8*h^2)/Z^3 + 
          (4*h)/Z^2 - 32/Z + 48/(-h + 4*Z)))*I2[h, Z, Z] + 
      (Qf^2*((-1280*t*W^2)/(3*Z^4) + (320*t*W)/Z^3 - (448*W^2)/(3*Z^3) - 
          (28*t)/(3*Z^2) + (80*W)/Z^2 + 61/(3*Z))*(W - Z)^2 + 
        I3f*Qf*(-61/3 + (256*t*W^2)/Z^3 - (640*t*W)/(3*Z^2) + (64*W^2)/Z^2 + 
          (28*t)/(3*Z) - (80*W)/(3*Z))*(-W + Z) - 
        ((8*W - 5*Z)^2*(W - Z)*(Qf^2*(W - Z) + I3f*Qf*Z))/((4*t - Z)*Z^2))*
       I2[t, t, Z] + (I3f*Qf*(28 + (288*W^3)/Z^3 + (64*W^2)/Z^2 + (16*W)/Z)*
         (W - Z) + Qf^2*((480*W^3)/Z^4 + (432*W^2)/Z^3 + (8*W)/Z^2 + 4/Z)*
         (W - Z)^2)*I2[W, W, Z] + (-3*h^2 + 4*W^2 + 2*Z^2 + 
        (W - Z)*(Qf^2*(W - Z) + I3f*Qf*Z)*(112 - (8*h^2)/Z^2 - (8*h)/Z + 
          (384*Z)/(h - 4*Z)))*lnbar[h] + 
      ((3*h^2)/4 + (8*h^2*(W - Z)*(Qf^2*(W - Z) + I3f*Qf*Z))/Z^2)*
       lnbar[h]^2 + (Qf^2*(25 + (5120*t^2*W^2)/(3*Z^4) - (1280*t^2*W)/Z^3 + 
          (4352*t*W^2)/(3*Z^3) + (112*t^2)/(3*Z^2) - (960*t*W)/Z^2 + 
          (1216*W^2)/(9*Z^2) + (28*t)/(3*Z) - (80*W)/Z)*(W - Z)^2 + 
        I3f*Qf*(W - Z)*((28*t)/3 - 80*W + (1024*t^2*W^2)/Z^3 - 
          (2560*t^2*W)/(3*Z^2) + (768*t*W^2)/Z^2 + (112*t^2)/(3*Z) - 
          (1600*t*W)/(3*Z) + (64*W^2)/Z + 25*Z) + 
        ((8*W - 5*Z)^2*(W - Z)*(Qf^2*(W - Z) + I3f*Qf*Z))/((4*t - Z)*Z))*
       lnbar[t] + (Qf^2*(25/4 - (1280*t^2*W^2)/(3*Z^4) + (320*t^2*W)/Z^3 + 
          (64*t*W^2)/Z^3 - (28*t^2)/(3*Z^2) - (80*t*W)/Z^2 + 
          (176*W^2)/(3*Z^2) + (25*t)/Z - (20*W)/Z)*(W - Z)^2 + 
        I3f*Qf*(W - Z)*(25*t - 20*W - (256*t^2*W^2)/Z^3 + 
          (640*t^2*W)/(3*Z^2) + (64*t*W^2)/Z^2 - (28*t^2)/(3*Z) - 
          (80*t*W)/Z + (16*W^2)/Z + (25*Z)/4) + 
        ((8*W - 5*Z)^2*(W - Z)*(Qf^2*(W - Z) + I3f*Qf*Z))/(4*(4*t - Z)*Z))*
       lnbar[t]^2 + (-13*W^2 + (8*W^3)/h + Qf^2*(18*W - (1920*W^5)/Z^4 - 
          (680*W^4)/Z^3 + (2436*W^3)/Z^2 + (122*W^2)/Z - 12*Z)*(W - Z) - 
        (6*W^4)/Z^2 - (15*W^3)/Z - (3*W*Z)/2 + 3*Z^2 + 
        I3f*Qf*(W - Z)*(-36*W - (1152*W^4)/Z^3 - (912*W^3)/Z^2 + 
          (168*W^2)/Z + 24*Z))*lnbar[W] - 4*W^2*lnbar[h]*lnbar[W] + 
      (-2*W^2 - (2*W^3)/h + I3f*Qf*((288*W^4)/Z^3 - (60*W^3)/Z^2 - 
          (40*W^2)/Z)*(W - Z) + Qf^2*((480*W^4)/Z^4 + (170*W^3)/Z^3 - 
          (184*W^2)/Z^2)*(W - Z)^2 + (3*W^4)/(2*Z^2) + (3*W^3)/(2*Z))*
       lnbar[W]^2 + (3*W^2 + I3f*Qf^3*(288 - (240*W)/Z)*(W - Z)^2 + 
        Qf^4*((-96*W)/Z^2 + 144/Z)*(W - Z)^3 - (3*W^3)/Z - (75*W*Z)/2 - 
        (11*Z^2)/4 + (4*Z^3)/h + (6*Z^3)/W + (W - Z)*(Qf^2*(W - Z) + 
          I3f*Qf*Z)*((2*(8*W - 5*Z)^2)/((4*t - Z)*Z) + (192*Z)/(h - 4*Z)) + 
        Qf^2*(W - Z)*(8*h - 217*W + (8*h^2*W)/Z^2 - (3212*W^3)/(3*Z^2) - 
          (8*h^2)/Z - (8*h*W)/Z + (4412*W^2)/(3*Z) - 177*Z + (32*W*Z)/h - 
          (32*Z^2)/h - (24*Z^2)/W) + I3f*Qf*(W - Z)*(-8*h - 94*W + 
          (8*h^2)/Z - (472*W^2)/Z + 225*Z + (32*Z^2)/h + (48*Z^2)/W))*
       lnbar[Z] + (-2*Z^2 + (W - Z)*(Qf^2*(W - Z) + I3f*Qf*Z)*
         (-64 - (8*h^2)/Z^2 - (4*h)/Z + (192*Z)/(-h + 4*Z)))*lnbar[h]*
       lnbar[Z] + ((-668*I3f*Qf*t*W)/3 + 144*I3f*Qf*W^2 + 
        Qf^2*(-25 - (1280*t*W^2)/(3*Z^3) + (320*t*W)/Z^2 - (64*W^2)/Z^2 - 
          (28*t)/(3*Z) + (80*W)/Z)*(W - Z)^2 - (256*I3f*Qf*t*W^3)/Z^2 + 
        (1408*I3f*Qf*t*W^2)/(3*Z) - (64*I3f*Qf*W^3)/Z + (28*I3f*Qf*t*Z)/3 - 
        105*I3f*Qf*W*Z + 25*I3f*Qf*Z^2 - ((8*W - 5*Z)^2*(W - Z)*
          (Qf^2*(W - Z) + I3f*Qf*Z))/((4*t - Z)*Z))*lnbar[t]*lnbar[Z] + 
      (15*W^2 + I3f*Qf*(48*W + (288*W^3)/Z^2 + (104*W^2)/Z - 24*Z)*(W - Z) + 
        Qf^2*(-12 + (480*W^3)/Z^3 + (52*W^2)/Z^2 + (12*W)/Z)*(W - Z)^2 + 
        (3*W^3)/Z + 3*W*Z - 3*Z^2)*lnbar[W]*lnbar[Z] + 
      ((-9*W^2)/2 + (72*Qf^4*(W - Z)^4)/Z^2 + (144*I3f*Qf^3*(W - Z)^3)/Z + 
        3*W*Z + (7*Z^2)/2 - Z^3/h - (3*Z^3)/(2*W) + 
        (48*(W - Z)*Z*(Qf^2*(W - Z) + I3f*Qf*Z))/(h - 4*Z) + 
        Qf^2*(W - Z)^2*(-298/3 + (640*W^2)/(3*Z^2) + (8*h)/Z - (8*Z)/h - 
          (6*Z)/W) + I3f*Qf*(W - Z)*(8*h + (352*W)/3 - (316*Z)/3 - 
          (8*Z^2)/h - (12*Z^2)/W))*lnbar[Z]^2)/v^4
 

